Contributions to the 32nd International Cosmic Ray Conference (ICRC 2011) by the ANTARES collaboration

The ANTARES detector, completed in 2008, is the largest neutrino telescope in the Northern hemisphere. It is located at a depth of 2.5 km in the Mediterranean Sea, 40 km off the Toulon shore. The scientific scope of the experiment is very broad, being the search for astrophysical neutrinos the main goal. In this paper we collect the 22 contributions of the ANTARES collaboration to the 32nd International Cosmic Ray Conference (ICRC 2011). At this stage of the experiment the scientific output is very rich and the contributions included in these proceedings cover the main physics results (steady point sources, correlations with GRBs, diffuse fluxes, target of opportunity programs, dark matter, exotic physics, oscillations, etc.) and some relevant detector studies (water optical properties, energy reconstruction, moon shadow, accoustic detection, etc.)

==> icrc11_0679_hsu/compile.sh <==
latex icrc0679.tex 
latex icrc0679.tex 
dvips -o icrc0679.ps icrc0679.dvi
ps2pdf icrc0679.ps icrc0679.pdf
cp -rp icrc0679.pdf cchsu_icrc0679.pdf  

